Percent-Level Prediction of the Deuteron Magnetic Polarizability

Working through next-to-next-to-leading order (NNLO) accuracy in pionless effective field theory, we compute the isovector magnetic-dipole contribution to the scalar deuteron magnetic polarizability. The polarizability follows from detailed balance and a dispersion integral with the two magnetic current counter-terms fixed by the thermal $np\to d\gamma$ rate. The conventional $\rho$ and $Z$ expansion schemes differ by $12.3\%$ at next-to-leading order but agree to $0.165\%$ at NNLO, resulting an apparent scheme dependence and supplying an independent convergence diagnostic. We obtain $\beta_{M0}^{(M1_v)}=0.0789\pm0.0010~\mathrm{fm}^{3}$, a $1.3\%$ uncertainty, compared with $4.9\%$ previously.

==> make_figures.py <==
import numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["DejaVu Serif"], "font.size": 9,
    "axes.linewidth": 0.7, "xtick.direction": "in", "ytick.direction": "in",
    "xtick.top": True, "ytick.right": True, "xtick.major.width": 0.7,
    "ytick.major.width": 0.7, "legend.frameon": False,
    "figure.dpi": 200, "savefig.bbox": "tight", "savefig.pad_inches": 0.02,
})
C_RHO, C_Z, C_RES, C_SLEGS = "#1f5fa9", "#c1462c", "#333333", "#9a9a9a"
rho = [0.07104807527, 0.08167048636, 0.07884309652]
Zs  = [0.07104807527, 0.07193161443, 0.07897291649]
mid, unc = 0.07890800650, 0.00099
fig, ax = plt.subplots(figsize=(3.40, 2.55))
x = [0, 1, 2]
ax.axhspan(mid - unc, mid + unc, color=C_RES, alpha=0.13, lw=0, zorder=0)
ax.axhline(mid, color=C_RES, lw=0.9, zorder=1)
ax.axhline(0.082, color=C_SLEGS, lw=0.9, ls=(0, (4, 2.5)), zorder=1)
ax.plot(x, rho, "o-", color=C_RHO, lw=1.5, ms=5.0, zorder=3)
ax.plot(x, Zs,  "s-", color=C_Z,  lw=1.5, ms=4.6, zorder=3)
ax.set_xticks(x)
ax.set_xticklabels(["LO", "NLO", "NNLO"])
ax.set_xlim(-0.25, 2.25)
ax.set_ylim(0.0694, 0.0892)
ax.yaxis.set_major_locator(MultipleLocator(0.004))
ax.set_ylabel(r"$\beta_{M0}^{(M1_v)}$  [fm$^3$]")
handles = [
    Line2D([], [], color=C_RHO, marker="o", ms=5.0, lw=1.5, label=r"$\rho$"),
    Line2D([], [], color=C_Z, marker="s", ms=4.6, lw=1.5, label=r"$Z$"),
    Line2D([], [], color=C_RES, lw=1.6, label="this work"),
    Line2D([], [], color=C_SLEGS, lw=1.1, ls=(0, (4, 2.5)), label="NLO input"),
]
ax.legend(handles=handles, loc="upper left", bbox_to_anchor=(-0.005, 1.01),
          fontsize=7.2, ncol=2, columnspacing=1.4, handlelength=1.8,
          handletextpad=0.55, labelspacing=0.38, borderpad=0.2)
fig.savefig("fig_convergence.pdf")
plt.close(fig)
S, dS = 0.719, np.hypot(np.hypot(0.009, 0.014), 0.023)
b_old, db_old = 0.082, 0.004
b_new, db_new = 0.07801, 0.00103
fig, ax = plt.subplots(figsize=(3.40, 2.62))
yy = np.linspace(0.0690, 0.0925, 200)
ax.fill_betweenx(yy, S - dS - yy, S + dS - yy, color=C_SLEGS, alpha=0.30, lw=0, zorder=1)
ax.plot(S - yy, yy, color="0.45", lw=0.9, zorder=2)
ax.axhspan(b_old - db_old, b_old + db_old, color=C_Z, alpha=0.16, lw=0, zorder=0)
ax.axhline(b_old, color=C_Z, lw=1.1, ls=(0, (4, 2.5)), zorder=3)
ax.axhspan(b_new - db_new, b_new + db_new, color=C_RHO, alpha=0.30, lw=0, zorder=3)
ax.axhline(b_new, color=C_RHO, lw=1.3, zorder=4)
ax.plot([S - b_old], [b_old], "o", color=C_Z, ms=4.6, zorder=6)
ax.plot([S - b_new], [b_new], "o", color=C_RHO, ms=4.6, zorder=6)
ax.set_xlim(0.596, 0.684)
ax.set_ylim(0.0690, 0.0925)
ax.xaxis.set_major_locator(MultipleLocator(0.02))
ax.yaxis.set_major_locator(MultipleLocator(0.005))
ax.set_xlabel(r"$\alpha_{E0}$  [fm$^3$]")
ax.set_ylabel(r"$\beta_{M0}$  [fm$^3$]")
handles = [
    Patch(facecolor=C_SLEGS, alpha=0.30, edgecolor="none", label=r"SLEGS, $\alpha_{E0}+\beta_{M0}$"),
    Line2D([], [], color=C_Z, lw=1.1, ls=(0, (4, 2.5)), label="NLO input"),
    Line2D([], [], color=C_RHO, lw=1.3, label="this work"),
]
ax.legend(handles=handles, loc="lower left", bbox_to_anchor=(-0.005, -0.01),
          fontsize=7.2, handlelength=1.9, handletextpad=0.6, labelspacing=0.42,
          borderpad=0.2)
fig.savefig("fig_extraction.pdf")
plt.close(fig)
print("wrote fig_convergence.pdf, fig_extraction.pdf")

